Displaying dark matter constraints from colliders with varying simplified model parameters

The search for dark matter is one of the main science drivers of the particle and astroparticle physics communities. Determining the nature of dark matter will require a broad approach, with a range of experiments pursuing different experimental hypotheses. Within this search program, collider experiments provide insights on dark matter which are complementary to direct/indirect detection experiments and to astrophysical evidence. To compare results from a wide variety of experiments, a common theoretical framework is required. The ATLAS and CMS experiments have adopted a set of simplified models which introduce two new particles, a dark matter particle and a mediator, and whose interaction strengths are set by the couplings of the mediator. So far, the presentation of LHC and future hadron collider results has focused on four benchmark scenarios with specific coupling values within these simplified models. In this work, we describe ways to extend those four benchmark scenarios to arbitrary couplings, and release the corresponding code for use in further studies. This will allow for more straightforward comparison of collider searches to accelerator experiments that are sensitive to smaller couplings, such as those for the US Community Study on the Future of Particle Physics (Snowmass 2021), and will give a more complete picture of the coupling dependence of dark matter collider searches when compared to direct and indirect detection searches. By using semi-analytical methods to rescale collider limits, we drastically reduce the computing resources needed relative to traditional approaches based on the generation of additional simulated signal samples.

==> compile.sh <==
#!/bin/bash

#if [ $# -ne 0 ]; then
pdflatex CouplingScan-whitepaper
bibtex CouplingScan-whitepaper
pdflatex CouplingScan-whitepaper
pdflatex CouplingScan-whitepaper
#else
#pdflatex CouplingScan-whitepaper
#fi


==> macros/DMWGStyle2017.cxx <==
/*******************************************************************************************************
*  Style for DMWG 2017/18 Whitepaper draft, based on ATLAS and CMS styles and a style file from BaBar  *
*                                                                                                      *
*                                                                                                      *
*  Usage  with C++:                                                                                    *
*                                                                                                      *
*  #include "DMWGStyle2017.cxx"                                                                        *
*  [...]                                                                                               *
*  SetDMWGStyle();       // for 1-D plots (e.g. MET-spectra)                                           *
*  //or                                                                                                *
*  SetDMWGStyle(false);  // also for 1-D plots                                                         *
*  //or                                                                                                *
*  SetDMWGStyle(true);   // for 2-D plots with a 'colz' color legend (e.g. acceptance vs. ma and mA)   *
*                                                                                                      *
*                                                                                                      *
*  Usage with pyROOT:                                                                                  *
*                                                                                                      *
*  ROOT.gROOT.LoadMacro('<PATH/TO/>DMWGStyle2017.cxx')                                                 *
*  [...]                                                                                               *
*  ROOT.SetDMWGStyle()      # for 1-D plots (e.g. MET-spectra)                                         *
*  #or                                                                                                 *
*  ROOT.SetDMWGStyle(False) # also  for 1-D plots                                                      *
*  #or                                                                                                 *
*  ROOT.SetDMWGStyle(True)  # 2-D plots with a 'colz' color legend (e.g. acceptance vs. ma and mA)     *
*                                                                                                      *
*                                                                                                      *
*  Note when calling several times in one session:                                                     *
*                                                                                                      *
*  If you set styles in one script/session/executable more than once,                                  *
*  and do not read the input histograms/graphs from their files again,                                 *
*  they may use the style from when they were first read.                                              *
*  You can force a TCanvas/TPad to use the currently active TStyle by doing                            *
*                                                                                                      *
*  c->UseCurrentStyle();                                                                               *
*                                                                                                      *
*  before drawing.                                                                                     *
*                                                                                                      *
*******************************************************************************************************/

#include <iostream>
#include "TROOT.h"
#include "DMWGStyle2017.h"


void SetDMWGStyle (bool plotwithz)
{
  static TStyle* dmwgStyle;
  const char * name;
  if (plotwithz) name  = "DMWG_colz";
  else name = "DMWG_dflt";
  std::cout << "\nApplying Dark Matter Working Group 2HDMa Whitepaper style settings...\n" << std::endl ;
  dmwgStyle = DMWGStyle(plotwithz,name);
  gROOT->SetStyle(name);
  gROOT->ForceStyle();
}


TStyle* DMWGStyle(bool plotwithz,const char * name ) 
{
  TStyle *dmwgStyle = new TStyle(name,"Dark Matter Working Group Whitepaper style");

  // use plain black on white colors
  int icol = 0; // white
  dmwgStyle->SetFrameBorderMode(icol);
  dmwgStyle->SetFrameFillColor(icol);
  dmwgStyle->SetCanvasBorderMode(icol);
  dmwgStyle->SetCanvasColor(icol);
  dmwgStyle->SetPadBorderMode(icol);
  dmwgStyle->SetPadColor(icol);
  dmwgStyle->SetStatColor(icol);
  dmwgStyle->SetLegendFillColor(icol);
  //dmwgStyle->SetFillColor(icol); // don't use: white fill color for *all* objects

  // set the paper & margin sizes
  dmwgStyle->SetPaperSize(25,25); // EPS paper sizes (x,y) in cm

  // set margin sizes
  if (plotwithz) //make space at right margin for "COLZ" color legend
  {
    dmwgStyle->SetPadRightMargin(0.17);
  }
  else // leave only little whitespace at  right (default)
  {
    dmwgStyle->SetPadRightMargin(0.04);
  }
  dmwgStyle->SetPadTopMargin(0.06); 
  dmwgStyle->SetPadBottomMargin(0.130);
  dmwgStyle->SetPadLeftMargin(0.125);

  // set title offsets (for axis label)
  dmwgStyle->SetTitleOffset(1.18,"xyz"); // 1 = default, 1.2 = 20% increase etc.

  //fonts
  int font = 42; // Helvetica
  double lsize = 0.045; // size for axis labels (numbers at ticks)
  double tfact = 1.15;  // size for axis titles (axis descriptors) relative to axis lables
  dmwgStyle->SetTextFont(font);

  dmwgStyle->SetTextSize(lsize);
  dmwgStyle->SetLegendTextSize(lsize);
  dmwgStyle->SetLegendFont(font);
  dmwgStyle->SetLabelFont(font,"xyz");
  dmwgStyle->SetTitleFont(font,"xyz");
  
  dmwgStyle->SetLabelSize(lsize,"xyz");
  dmwgStyle->SetTitleSize(lsize*tfact,"xyz");

  // use bold lines and markers
  dmwgStyle->SetMarkerStyle(20);  //full circle
  dmwgStyle->SetMarkerSize(0.875); // 7 pixel
  dmwgStyle->SetHistLineWidth(3.);
  dmwgStyle->SetHistFillStyle(3017); // fill area with dashed hatches
  dmwgStyle->SetLineStyleString(3,"[20 12 4 12 4 12]"); // postscript dash-dotted line
  //X error bars = 1/(2*sqrt(12)) bin width
  dmwgStyle->SetErrorX(0.144337567);
  // only small error bar end caps
  dmwgStyle->SetEndErrorSize(3);

  // do not display the standard histo boxes,also no  plot title
  dmwgStyle->SetOptTitle(0);
  dmwgStyle->SetOptStat(0);
  dmwgStyle->SetOptFit(0);
  dmwgStyle->SetLegendBorderSize(0); // no legend borders

  //put tick marks on top and RHS of plots
  dmwgStyle->SetPadTickX(1);
  dmwgStyle->SetPadTickY(1);

  //black body radiator color scheme for "colz" draw options etc.
  dmwgStyle->SetPalette(68);  //Lake: 86 //Avocado: 68 //InvertedDarkBodyRadiator: 56
  dmwgStyle->SetNumberContours(16); // number of contours drawn for 2d contour plots

  return dmwgStyle;

}



==> macros/DMWGStyle2017.h <==
#ifndef  __DMWGSTYLE_H
#define __DMWGSTYLE_H

#include "TStyle.h"

void SetDMWGStyle(bool plotwithz = false);

TStyle* DMWGStyle(bool plotwithz, const char * name); 

#endif // __DMWGSTYLE_H

